Signal reconstruction using determinantal sampling

We study the approximation of a square-integrable function from a finite number of evaluations on a random set of nodes according to a well-chosen distribution. This is particularly relevant when the function is assumed to belong to a reproducing kernel Hilbert space (RKHS). This work proposes to combine several natural finite-dimensional approximations based two possible probability distributions of nodes. These distributions are related to determinantal point processes, and use the kernel of the RKHS to favor RKHS-adapted regularity in the random design. While previous work on determinantal sampling relied on the RKHS norm, we prove mean-square guarantees in $L^2$ norm. We show that determinantal point processes and mixtures thereof can yield fast convergence rates. Our results also shed light on how the rate changes as more smoothness is assumed, a phenomenon known as superconvergence. Besides, determinantal sampling generalizes i.i.d. sampling from the Christoffel function which is standard in the literature. More importantly, determinantal sampling guarantees the so-called instance optimality property for a smaller number of function evaluations than i.i.d. sampling.

==> fig/optimal_F/interpolation_anyf_pSobolev_optimal_F.py <==
import sys
#sys.path.append('../')
sys.path.insert(0, '../../../')
##

import matplotlib.pyplot as plt

import matplotlib as mpl

#import sobol_seq

import numpy as np
from kernels.Bernoulli import *
from kernels.meta import *
from samplers.CUE_sampler import *
from samplers.Herding import *
from samplers.BQ import *
from samplers.unidim_Grid_sampler import *


from env.evaluations import *


from samplers.kernels.multi_Fourier_kernel import *

import cmath
import math as math
import scipy.integrate as integrate
from scipy.special import zeta, polygamma, factorial

def CUE_seq_generator(N_):
    x1 = np.random.randn(N_, N_)
    x2 = np.random.randn(N_, N_)
    x = (x1+x2*1j)/np.sqrt(2)
    q,r = np.linalg.qr(x)
    r = np.diag(np.divide(np.diag(r),np.abs(np.diag(r))))
    u = np.dot(q,r)
    s,_ = np.linalg.eig(u)
    s_angle = (np.angle(s,deg=False)/math.pi +np.ones(N_))/2
    return s_angle

def Uniform_seq_generator(N_):
    s = np.random.uniform(0,1,N_)
    return s

def mu_function(x):
    return 1

I_interval = np.linspace(0.0,1, 800)




def get_Sobol_seq(N_):
    tmp_array = sobol_seq.i4_sobol_generate(1, N_)
    output_array = np.zeros(N_)
    for n in list(range(N_)):
        output_array[n] = tmp_array[n][0]
    return output_array


N_exp = 50
#N_nodes_list = [3,4,5,6,7,8,9,10,15,20,25]
#N_nodes_list = [3,4,5,6,7,8,9,10,20,30,40,50],18,20,25,30,35,40,45,50
N_nodes_list = [5,6,7,8,9,10,12,14,16,18,20,25,30,35,40,45,50]#,35]  ,40,45,50
N_nodes_list_shifted = [i-1 for i in N_nodes_list]
N_nodes_max = max(N_nodes_list)

#N_nodes_list = [60,80,100,140,160,180,200]

N_nodes_list_len = len(N_nodes_list)

CUE_error_array = np.zeros((N_exp,N_nodes_list_len))
Uniform_error_array = np.zeros((N_exp,N_nodes_list_len))
UGrid_error_array = np.zeros(N_nodes_list_len)

function_order = 1
kernel_order = 1
## Define the function
#function_order = 8
#kernel_order = 8
function_0 = Bernoulli_Kernel_Function(function_order,0)
## Define the kernel
my_kernel_0 = Bernoulli_Kernel_Function(kernel_order,0)

my_kernel_1 = Bernoulli_Kernel_Function(2*kernel_order,0)
        
lambda_reg_list = [0.0001,0.1,0.2,0.3]



# def suponlist_interpolation_error(seq,kernel_matrix,list_of_functions):
#     error_list = []
#     for func in list_of_functions:
#         tmp_func_evals = func.evaluate(seq)#
#         func_evals = [x/func.norm for x in tmp_func_evals]
#         alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix,func_evals)
#         error_list.append(np.power(func.norm,2)*evaluate_quadrature_on_unit_norm_function(alpha,seq,func_evals,my_kernel_0))
#     return max(error_list)




# def suponlist_interpolation_error_optimal_L2(seq,kernel_matrix,kernel_matrix_2,list_of_functions,list_of_functions_2):
#     error_list = []
#     for func in list_of_functions:
#         smu = list_of_functions_2[list_of_functions.index(func)]
#         # tmp_func_evals = func.evaluate(seq)#
#         # func_evals = [x for x in tmp_func_evals]

#         tmp_smu_evals = smu.evaluate(seq)#
#         smu_evals = [x for x in tmp_smu_evals]
#         alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix_2,smu_evals)
        
#         error_list.append(evaluate_quadrature_on_unit_norm_function_L2(alpha,seq,smu_evals,func.norm,my_kernel_1))
#     return max(error_list)




# def suponlist_interpolation_error_L2(seq,kernel_matrix,kernel_matrix_2,list_of_functions,list_of_functions_2):
#     error_list = []
#     for func in list_of_functions:
#         tmp_func_evals = func.evaluate(seq)#
#         func_evals = [x for x in tmp_func_evals]
#         alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix,func_evals)
#         smu = list_of_functions_2[list_of_functions.index(func)]
#         tmp_smu_evals = smu.evaluate(seq)#
#         smu_evals = [x for x in tmp_smu_evals]
#         error_list.append(evaluate_quadrature_on_unit_norm_function_L2(alpha,seq,smu_evals,func.norm,my_kernel_1))
#     return max(error_list)







def suponlist_interpolation_error(seq,kernel_matrix,list_of_functions):
    error_list = []
    for func in list_of_functions:
        tmp_func_evals = func.evaluate(seq)#
        func_evals = [x/func.norm for x in tmp_func_evals]
        alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix,func_evals)
        error_list.append(np.power(func.norm,2)*evaluate_quadrature_on_unit_norm_function(alpha,seq,func_evals,my_kernel_0))
    return max(error_list)




def suponlist_interpolation_error_optimal_L2(seq,kernel_matrix,kernel_matrix_2,list_of_functions,list_of_functions_2):
    error_list = []
    for func in list_of_functions:
        smu = list_of_functions_2[list_of_functions.index(func)]
        # tmp_func_evals = func.evaluate(seq)#
        # func_evals = [x for x in tmp_func_evals]

        tmp_smu_evals = smu.evaluate(seq)#
        smu_evals = [x for x in tmp_smu_evals]
        alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix_2,smu_evals)
        
        error_list.append(evaluate_quadrature_on_unit_norm_function_L2(alpha,seq,smu_evals,func.norm,my_kernel_1))
    return max(error_list)




def suponlist_interpolation_error_L2(seq,kernel_matrix,kernel_matrix_2,list_of_functions,list_of_functions_2):
    error_list = []
    for func in list_of_functions:
        tmp_func_evals = func.evaluate(seq)#
        func_evals = [x for x in tmp_func_evals]
        alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix,func_evals)
        smu = list_of_functions_2[list_of_functions.index(func)]
        tmp_smu_evals = smu.evaluate(seq)#
        smu_evals = [x for x in tmp_smu_evals]
        error_list.append(evaluate_quadrature_on_unit_norm_function_L2(alpha,seq,smu_evals,func.norm,my_kernel_1))
    return max(error_list)



############################# Mean element tools

class abstract_mean_element():
    def __init__(self,name,rkhs,mu_def,norm):
        self.name = name
        self.rkhs = rkhs
        self.mu_def = mu_def
        self.norm = norm
    def evaluate(self,nodes):
        N = len(nodes)
        evals_list = []
        for i in list(range(N)):
            evals_list.append(self.mu_def(nodes[i]))
        return evals_list



def mean_element(d,g_list,sigma_list,onb_list):
    onb_list_trunc = onb_list[0:len(g_list)]
    sigma_list_trunc = sigma_list[0:len(g_list)]
    def mean_element_aux(x):
        phi_x = np.asarray([phi.evaluate(x) for phi in onb_list_trunc])
        mu_coeffs = np.asarray([g*s for (g,s) in zip(g_list,sigma_list_trunc)])
        return np.dot(phi_x,mu_coeffs)
    if d ==1:
        return mean_element_aux
    else:
        def tensor_mean_element_aux(x):
            output_var = 1
            for i in list(range(d)):
                output_var *= mean_element_aux(x[i])
            return output_var
        return tensor_mean_element_aux



def sample_unit_sphere(d):
    x = np.random.multivariate_normal(np.zeros(d), np.eye(d))
    y = x/np.linalg.norm(x)
    return y


def gaussian_vectors(M,T):
    list_of_vectors = []
    for m in list(range(M)):
        tmp_array = sample_unit_sphere(T)
        final_list = list(tmp_array)
        list_of_vectors.append(final_list)
    return list_of_vectors




def binary_vectors_2(L):
    list_of_vectors = []
    M = np.power(2,L)
    for m in list(range(M)):
        tmp_list = list(reversed(list(bin(m)[2:])))
        tmp_array = np.asarray([2*int(x)-1 for x in tmp_list])
        tmp_array = (1/np.linalg.norm(tmp_array))*tmp_array
        final_list = list(tmp_array)
        list_of_vectors.append(final_list)
    return list_of_vectors



def binary_vectors(M):
    list_of_vectors = []
    for m in list(range(M)):
        tmp_array = np.zeros(M)
        tmp_array[m] = 1
        final_list = list(tmp_array)
        list_of_vectors.append(final_list)
    return list_of_vectors
        

s = kernel_order
L= 6
M = np.power(2,L)

pSobolev_trunc_order = 50
pSobolev_sigma_list = [1]
for i in list(range(1,pSobolev_trunc_order)):
    if i%2 ==0:
        pSobolev_sigma_list.append(1/np.power(int(i/2),2*s))
    else:
        pSobolev_sigma_list.append(1/np.power(int((i+1)/2),2*s))
        


pSobolev_sigma_list_2 = [1]
for i in list(range(1,pSobolev_trunc_order)):
    if i%2 ==0:
        pSobolev_sigma_list_2.append(1/np.power(int(i/2),4*s))
    else:
        pSobolev_sigma_list_2.append(1/np.power(int((i+1)/2),4*s))
        


pSobolev_sqrt_sigma_list = [1]
for i in list(range(1,pSobolev_trunc_order)):
    if i%2 ==0:
        pSobolev_sqrt_sigma_list.append(1/np.power(int(i/2),s))
    else:
        pSobolev_sqrt_sigma_list.append(1/np.power(int((i+1)/2),s))
        

pSobolev_sqrt_sigma_power_3_list = [1]
for i in list(range(1,pSobolev_trunc_order)):
    if i%2 ==0:
        pSobolev_sqrt_sigma_power_3_list.append(1/np.power(int(i/2),3*s))
    else:
        pSobolev_sqrt_sigma_power_3_list.append(1/np.power(int((i+1)/2),3*s))
        




pSobolev_trunc_order = 50
s = kernel_order
onb_list = []
for i in list(range(pSobolev_trunc_order)):
    onb_list.append(Fourier_Element(i))


#g_list = binary_vectors_2(L)

M = 10
M_0 = 30
g_list = gaussian_vectors(M,M_0)
#g_list = [[1],[0,1],[0,0,1],[0,0,0,1],[0,0,0,0,1],[0,0,0,0,0,1]]

list_of_functions = []
#M = 1#np.power(2,L)
for m in list(range(M)):
    normalized_coefficents = []
    for i in list(range(len(g_list[m]))):
#        normalized_coefficents.append(g_list[m][i]*pSobolev_sigma_list[i])
        normalized_coefficents.append(g_list[m][i]*pSobolev_sqrt_sigma_list[i])
    func_norm = np.linalg.norm(np.asarray(normalized_coefficents))
    list_of_functions.append(abstract_mean_element('','periodic Sobolev',mean_element(1,g_list[m],pSobolev_sqrt_sigma_list,onb_list),func_norm))




# list_of_functions = []
# #M = 1#np.power(2,L)
# for m in list(range(M)):
#     normalized_coefficents = []
#     for i in list(range(len(g_list[m]))):
# #        normalized_coefficents.append(g_list[m][i]*pSobolev_sigma_list[i])
#         normalized_coefficents.append(g_list[m][i]*pSobolev_sqrt_sigma_list[i])
#     func_norm = np.linalg.norm(np.asarray(normalized_coefficents))
#     list_of_functions.append(abstract_mean_element('','periodic Sobolev',mean_element(1,g_list[m],pSobolev_sqrt_sigma_list,onb_list),func_norm))




list_of_functions_2 = []#list_of_functions 
#M = 1#np.power(2,L)
for m in list(range(M)):
    normalized_coefficents = []
    for i in list(range(len(g_list[m]))):
#        normalized_coefficents.append(g_list[m][i]*np.sqrt(pSobolev_sigma_list_2[i]))
        normalized_coefficents.append(g_list[m][i]*pSobolev_sqrt_sigma_power_3_list[i])        
    func_norm = np.linalg.norm(np.asarray(normalized_coefficents))
    list_of_functions_2.append(abstract_mean_element('','periodic Sobolev',mean_element(1,g_list[m],pSobolev_sqrt_sigma_power_3_list,onb_list),func_norm))

                
CUE_mean_error_array_list =[]

for m in list(range(M)):
    for N_ in list(range(N_nodes_list_len)):
        for _ in list(range(N_exp)):
            print("Nodes number")
            print(N_nodes_list[N_])
            print("Experience")
            print(_)
            ## Generate the sequences
            CUE_seq = CUE_seq_generator(N_nodes_list[N_])
    
            
            ## Calculate the weights of the two quadratures
            CUE_kernel_matrix = my_kernel_0.get_kernel_matrix(CUE_seq)
    
    
            CUE_kernel_matrix_2 = my_kernel_1.get_kernel_matrix(CUE_seq)
               
    
            RKHS_superror_CUE =  suponlist_interpolation_error_L2(CUE_seq,CUE_kernel_matrix,CUE_kernel_matrix_2,list_of_functions,list_of_functions_2)
    
               
            CUE_error_array[_,N_] = RKHS_superror_CUE


    CUE_mean_error_array = np.mean(CUE_error_array, axis = 0)
    CUE_mean_error_array_list.append(CUE_mean_error_array)
#CUE_var_error_array = np.var(CUE_error_array, axis = 0)

#CUE_mean_plus_sqrtvar_error_array = CUE_mean_error_array+np.sqrt(CUE_var_error_array)
#CUE_mean_minus_sqrtvar_error_array = CUE_mean_error_array-np.sqrt(CUE_var_error_array)

# Uniform_mean_error_array = np.mean(Uniform_error_array, axis = 0)
# Uniform_var_error_array = np.var(Uniform_error_array, axis = 0)

#CUE_unbiased_mean_plus_sqrtvar_error_array = CUE_unbiased_mean_error_array+np.sqrt(CUE_unbiased_var_error_array)
#CUE_unbiased_mean_minus_sqrtvar_error_array = CUE_unbiased_mean_error_array-np.sqrt(CUE_unbiased_var_error_array)


def dpp_conjectured_rate(n_list,s):
    output_list = []
    for n in n_list: 
        if n == 1 or n==2:
            output_list.append(1)
        if n>2:
            if n%2==0:
                output_list.append(1/np.power(n/2,2*s))
            if n%2==1:
                output_list.append(1/np.power((n+1)/2,2*s))
    return output_list


dpp_c_rate_n_list = list(range(5,N_nodes_max))

dpp_c_rate = dpp_conjectured_rate(dpp_c_rate_n_list,kernel_order)

dpp_c_rate_2 = dpp_conjectured_rate(dpp_c_rate_n_list,2*kernel_order)




### Get the rates of the sequences

CUE_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(CUE_mean_error_array)/np.log(10)),1)
#Uniform_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(Uniform_mean_error_array)/np.log(10)),1)
#iid_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(iid_lvs_mean_error_array)/np.log(10)),1)
#iid_rate_1 = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(reg_iid_lvs_mean_error_array_1)/np.log(10)),1)
#iid_rate_2 = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(reg_iid_lvs_mean_error_array_2)/np.log(10)),1)
#UGrid_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(UGrid_error_array)/np.log(10)),1)
#GQ_CUE_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(CUE_unbiased_mean_error_array)/np.log(10)),1)
#Herding_rate = round(-get_correlation(np.log(Herding_N_nodes_list)/np.log(10),np.log(Herding_error_array)/np.log(10)),1)
#BQ_rate = round(-get_correlation(np.log(BQ_N_nodes_list)/np.log(10),np.log(BQ_error_array)/np.log(10)),1)


# colors = plt.cm.Reds(np.linspace(0,1,6))
# ### Plot number 1
# fig1, ax1 = plt.subplots()
# #ax1.plot([10, 100, 1000], [1,2,3])

# #####this
# ax1.set_xscale('log')
# ax1.set_xticks([10, 20,30,40, 50])
# ax1.get_xaxis().set_major_formatter(mpl.ticker.ScalarFormatter())
# plt.grid(alpha=0.6, linestyle=':')
# #####this
# for m in list(range(M)):
#     plt.plot(N_nodes_list,np.log(CUE_mean_error_array_list[m])/np.log(10), label= "m= "+str(m),linestyle='-', marker='.',color= colors[m])
# #plt.plot(N_nodes_list,np.log(Uniform_mean_error_array)/np.log(10), label= "LVSQ: "+str(Uniform_rate),linestyle='-', marker='.',color='#003300')
# #plt.plot(np.log(N_nodes_list)/np.log(10),np.log(Sobol_error_array)/np.log(10), label= "Sobol: "+str(Sobol_rate),linestyle='-', marker='.')
# #plt.plot(N_nodes_list,np.log(UGrid_error_array)/np.log(10) , label = "UGKQ: "+str(UGrid_rate),linestyle='-', marker='.', color='black')

# plt.plot(dpp_c_rate_n_list,np.log(dpp_c_rate)/np.log(10), label= r'$\sigma_{N+1}$',linestyle='--',linewidth=2, color='#0066ff')
# plt.plot(dpp_c_rate_n_list,np.log(dpp_c_rate_2)/np.log(10), label= r'$\sigma_{N+1}^2$',linestyle='--',linewidth=2, color='black')


# plt.legend( loc='lower left', bbox_to_anchor=(0,0), fontsize=10)
# plt.xlabel(r'$\mathrm{N}$', fontsize=18)
# plt.xticks(fontsize=18)
# plt.ylabel(r'$\log_{10}$'+"(Squared error)", fontsize=18)
# plt.yticks(fontsize=18)
# #plt.savefig('suponunitball_L2_interpolation_pSobolev_s_'+str(kernel_order)+'_binarycubeM_'+str(M)+'_fig_1.pdf')
# #plt.savefig('suponunitball_optimal_L2_interpolation_pSobolev_s_'+str(kernel_order)+'_GaussianvectorM_'+str(M)+'_fig_1.pdf')
# plt.savefig('multig_anyf_optimal_F_interpolation_pSobolev_s_'+str(kernel_order)+'_unitaryvectorM_'+str(M)+'_fig_1.pdf')
# plt.show()






colors = plt.cm.Reds(np.linspace(0,1,6))
### Plot number 1
fig1, ax1 = plt.subplots()
#ax1.plot([10, 100, 1000], [1,2,3])

#####this
ax1.set_xscale('log')
ax1.set_xticks([10, 20,30,40, 50])
ax1.get_xaxis().set_major_formatter(mpl.ticker.ScalarFormatter())
plt.grid(alpha=0.6, linestyle=':')
#####this
for m in list(range(M)):
    if m ==9:
        plt.plot(N_nodes_list,np.log(CUE_mean_error_array_list[m])/np.log(10), label= r'$m \in \{ 1,\dots ,10\}$', linestyle='-', marker='.',color= 'gray')
    else:
        plt.plot(N_nodes_list,np.log(CUE_mean_error_array_list[m])/np.log(10), linestyle='-', marker='.',color= 'gray')
#plt.plot(N_nodes_list,np.log(Uniform_mean_error_array)/np.log(10), label= "LVSQ: "+str(Uniform_rate),linestyle='-', marker='.',color='#003300')
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(Sobol_error_array)/np.log(10), label= "Sobol: "+str(Sobol_rate),linestyle='-', marker='.')
#plt.plot(N_nodes_list,np.log(UGrid_error_array)/np.log(10) , label = "UGKQ: "+str(UGrid_rate),linestyle='-', marker='.', color='black')

plt.plot(dpp_c_rate_n_list,np.log(dpp_c_rate)/np.log(10), label= r'$\sigma_{N+1}$',linestyle='--',linewidth=2, color='#0066ff')
plt.plot(dpp_c_rate_n_list,np.log(dpp_c_rate_2)/np.log(10), label= r'$\sigma_{N+1}^2$',linestyle='--',linewidth=2, color='black')


plt.legend( loc='lower left', bbox_to_anchor=(0,0), fontsize=10)
plt.xlabel(r'$\mathrm{N}$', fontsize=18)
plt.xticks(fontsize=18)
plt.ylabel(r'$\log_{10}$'+"(Squared error)", fontsize=18)
plt.yticks(fontsize=18)
#plt.savefig('suponunitball_L2_interpolation_pSobolev_s_'+str(kernel_order)+'_binarycubeM_'+str(M)+'_fig_1.pdf')
#plt.savefig('suponunitball_optimal_L2_interpolation_pSobolev_s_'+str(kernel_order)+'_GaussianvectorM_'+str(M)+'_fig_1.pdf')
plt.savefig('multig_anyf_optimal_F_interpolation_pSobolev_s_'+str(kernel_order)+'_unitaryvectorM_'+str(M)+'_M0_'+str(M_0)+'_fig_1.pdf')
plt.show()

#
#
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(CUE_mean_error_array)/np.log(10), label= "DPPKQ: "+str(CUE_rate),linestyle='-', marker='.',color='#003399')
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(CUE_unbiased_mean_error_array)/np.log(10), label= "DPPUQ: "+str(GQ_CUE_rate),linestyle='-', marker='.',color='#0066ff')
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(Sobol_error_array)/np.log(10), label= "Sobol: "+str(Sobol_rate),linestyle='-', marker='.')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(Herding_error_array[N_nodes_list_shifted])/np.log(10), label= "Herding: "+str(Herding_rate),linestyle='-', marker='.',color = '#cc3300')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(BQ_error_array[N_nodes_list_shifted])/np.log(10), label= "SBQ: "+str(BQ_rate),linestyle='-', marker='.', color = '#993333')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(iid_lvs_mean_error_array)/np.log(10) , label = "LVSQ "+r'($\lambda = 0$)'+": "+str(iid_rate),linestyle='-', marker='.',color = '#003300')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(reg_iid_lvs_mean_error_array_1)/np.log(10) , label = "LVSQ "+r'($\lambda = 0.1$)',linestyle='-', marker='.',color = '#006600')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(reg_iid_lvs_mean_error_array_2)/np.log(10) , label = "LVSQ "+r'($\lambda = 0.2$)',linestyle='-', marker='.', color='#339933')
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(ugrid_error_array)/np.log(10) , label = "UGBQ: "+str(ugrid_rate),linestyle='-', marker='.', color='black')
#
#




==> fig/optimal_F/interpolation_anyf_pSobolev_optimal_L2.py <==
import sys
#sys.path.append('../')
sys.path.insert(0, '../../../')
##

import matplotlib.pyplot as plt

import matplotlib as mpl

#import sobol_seq

import numpy as np
from kernels.Bernoulli import *
from kernels.meta import *
from samplers.CUE_sampler import *
from samplers.Herding import *
from samplers.BQ import *
from samplers.unidim_Grid_sampler import *


from env.evaluations import *


from samplers.kernels.multi_Fourier_kernel import *

import cmath
import math as math
import scipy.integrate as integrate
from scipy.special import zeta, polygamma, factorial

def CUE_seq_generator(N_):
    x1 = np.random.randn(N_, N_)
    x2 = np.random.randn(N_, N_)
    x = (x1+x2*1j)/np.sqrt(2)
    q,r = np.linalg.qr(x)
    r = np.diag(np.divide(np.diag(r),np.abs(np.diag(r))))
    u = np.dot(q,r)
    s,_ = np.linalg.eig(u)
    s_angle = (np.angle(s,deg=False)/math.pi +np.ones(N_))/2
    return s_angle

def Uniform_seq_generator(N_):
    s = np.random.uniform(0,1,N_)
    return s

def mu_function(x):
    return 1

I_interval = np.linspace(0.0,1, 800)




def get_Sobol_seq(N_):
    tmp_array = sobol_seq.i4_sobol_generate(1, N_)
    output_array = np.zeros(N_)
    for n in list(range(N_)):
        output_array[n] = tmp_array[n][0]
    return output_array


N_exp = 50
#N_nodes_list = [3,4,5,6,7,8,9,10,15,20,25]
#N_nodes_list = [3,4,5,6,7,8,9,10,20,30,40,50],18,20,25,30,35,40,45,50
N_nodes_list = [5,6,7,8,9,10,12,14,16,18,20,25,30,35,40,45,50]#,35]  ,40,45,50
N_nodes_list_shifted = [i-1 for i in N_nodes_list]
N_nodes_max = max(N_nodes_list)

#N_nodes_list = [60,80,100,140,160,180,200]

N_nodes_list_len = len(N_nodes_list)

CUE_error_array = np.zeros((N_exp,N_nodes_list_len))
Uniform_error_array = np.zeros((N_exp,N_nodes_list_len))
UGrid_error_array = np.zeros(N_nodes_list_len)

function_order = 1
kernel_order = 1
## Define the function
#function_order = 8
#kernel_order = 8
function_0 = Bernoulli_Kernel_Function(function_order,0)
## Define the kernel
my_kernel_0 = Bernoulli_Kernel_Function(kernel_order,0)

my_kernel_1 = Bernoulli_Kernel_Function(2*kernel_order,0)
        
lambda_reg_list = [0.0001,0.1,0.2,0.3]



def suponlist_interpolation_error(seq,kernel_matrix,list_of_functions):
    error_list = []
    for func in list_of_functions:
        tmp_func_evals = func.evaluate(seq)#
        func_evals = [x/func.norm for x in tmp_func_evals]
        alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix,func_evals)
        error_list.append(np.power(func.norm,2)*evaluate_quadrature_on_unit_norm_function(alpha,seq,func_evals,my_kernel_0))
    return max(error_list)




def suponlist_interpolation_error_optimal_L2(seq,kernel_matrix,kernel_matrix_2,list_of_functions,list_of_functions_2):
    error_list = []
    for func in list_of_functions:
        smu = list_of_functions_2[list_of_functions.index(func)]
        # tmp_func_evals = func.evaluate(seq)#
        # func_evals = [x for x in tmp_func_evals]

        tmp_smu_evals = smu.evaluate(seq)#
        smu_evals = [x for x in tmp_smu_evals]
        alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix_2,smu_evals)
        
        error_list.append(evaluate_quadrature_on_unit_norm_function_L2(alpha,seq,smu_evals,func.norm,my_kernel_1))
    return max(error_list)




def suponlist_interpolation_error_L2(seq,kernel_matrix,kernel_matrix_2,list_of_functions,list_of_functions_2):
    error_list = []
    for func in list_of_functions:
        tmp_func_evals = func.evaluate(seq)#
        func_evals = [x for x in tmp_func_evals]
        alpha = Calculate_alpha_subspace_kernel_regression(kernel_matrix,func_evals)
        smu = list_of_functions_2[list_of_functions.index(func)]
        tmp_smu_evals = smu.evaluate(seq)#
        smu_evals = [x for x in tmp_smu_evals]
        error_list.append(evaluate_quadrature_on_unit_norm_function_L2(alpha,seq,smu_evals,func.norm,my_kernel_1))
    return max(error_list)



############################# Mean element tools

class abstract_mean_element():
    def __init__(self,name,rkhs,mu_def,norm):
        self.name = name
        self.rkhs = rkhs
        self.mu_def = mu_def
        self.norm = norm
    def evaluate(self,nodes):
        N = len(nodes)
        evals_list = []
        for i in list(range(N)):
            evals_list.append(self.mu_def(nodes[i]))
        return evals_list



def mean_element(d,g_list,sigma_list,onb_list):
    onb_list_trunc = onb_list[0:len(g_list)]
    sigma_list_trunc = sigma_list[0:len(g_list)]
    def mean_element_aux(x):
        phi_x = np.asarray([phi.evaluate(x) for phi in onb_list_trunc])
        mu_coeffs = np.asarray([g*s for (g,s) in zip(g_list,sigma_list_trunc)])
        return np.dot(phi_x,mu_coeffs)
    if d ==1:
        return mean_element_aux
    else:
        def tensor_mean_element_aux(x):
            output_var = 1
            for i in list(range(d)):
                output_var *= mean_element_aux(x[i])
            return output_var
        return tensor_mean_element_aux



def sample_unit_sphere(d):
    x = np.random.multivariate_normal(np.zeros(d), np.eye(d))
    y = x/np.linalg.norm(x)
    return y


def gaussian_vectors(M,T):
    list_of_vectors = []
    for m in list(range(M)):
        tmp_array = sample_unit_sphere(T)
        final_list = list(tmp_array)
        list_of_vectors.append(final_list)
    return list_of_vectors




def binary_vectors_2(L):
    list_of_vectors = []
    M = np.power(2,L)
    for m in list(range(M)):
        tmp_list = list(reversed(list(bin(m)[2:])))
        tmp_array = np.asarray([2*int(x)-1 for x in tmp_list])
        tmp_array = (1/np.linalg.norm(tmp_array))*tmp_array
        final_list = list(tmp_array)
        list_of_vectors.append(final_list)
    return list_of_vectors



def binary_vectors(M):
    list_of_vectors = []
    for m in list(range(M)):
        tmp_array = np.zeros(M)
        tmp_array[m] = 1
        final_list = list(tmp_array)
        list_of_vectors.append(final_list)
    return list_of_vectors
        

s = kernel_order
L= 6
M = np.power(2,L)

pSobolev_trunc_order = 50
pSobolev_sigma_list = [1]
for i in list(range(1,pSobolev_trunc_order)):
    if i%2 ==0:
        pSobolev_sigma_list.append(1/np.power(int(i/2),2*s))
    else:
        pSobolev_sigma_list.append(1/np.power(int((i+1)/2),2*s))
        


pSobolev_sigma_list_2 = [1]
for i in list(range(1,pSobolev_trunc_order)):
    if i%2 ==0:
        pSobolev_sigma_list_2.append(1/np.power(int(i/2),4*s))
    else:
        pSobolev_sigma_list_2.append(1/np.power(int((i+1)/2),4*s))
        


pSobolev_sqrt_sigma_list = [1]
for i in list(range(1,pSobolev_trunc_order)):
    if i%2 ==0:
        pSobolev_sqrt_sigma_list.append(1/np.power(int(i/2),s))
    else:
        pSobolev_sqrt_sigma_list.append(1/np.power(int((i+1)/2),s))
        

pSobolev_sqrt_sigma_power_3_list = [1]
for i in list(range(1,pSobolev_trunc_order)):
    if i%2 ==0:
        pSobolev_sqrt_sigma_power_3_list.append(1/np.power(int(i/2),3*s))
    else:
        pSobolev_sqrt_sigma_power_3_list.append(1/np.power(int((i+1)/2),3*s))
        




pSobolev_trunc_order = 50
s = kernel_order
onb_list = []
for i in list(range(pSobolev_trunc_order)):
    onb_list.append(Fourier_Element(i))


#g_list = binary_vectors_2(L)

M = 10
M_0 = 30
g_list = gaussian_vectors(M,M_0)
#g_list = [[1],[0,1],[0,0,1],[0,0,0,1],[0,0,0,0,1],[0,0,0,0,0,1]]

list_of_functions = []
#M = 1#np.power(2,L)
for m in list(range(M)):
    normalized_coefficents = []
    for i in list(range(len(g_list[m]))):
#        normalized_coefficents.append(g_list[m][i]*pSobolev_sigma_list[i])
        normalized_coefficents.append(g_list[m][i]*pSobolev_sqrt_sigma_list[i])
    func_norm = np.linalg.norm(np.asarray(normalized_coefficents))
    list_of_functions.append(abstract_mean_element('','periodic Sobolev',mean_element(1,g_list[m],pSobolev_sqrt_sigma_list,onb_list),func_norm))





list_of_functions_2 = []
#M = 1#np.power(2,L)
for m in list(range(M)):
    normalized_coefficents = []
    for i in list(range(len(g_list[m]))):
#        normalized_coefficents.append(g_list[m][i]*np.sqrt(pSobolev_sigma_list_2[i]))
        normalized_coefficents.append(g_list[m][i]*pSobolev_sqrt_sigma_power_3_list[i])        
    func_norm = np.linalg.norm(np.asarray(normalized_coefficents))
    list_of_functions_2.append(abstract_mean_element('','periodic Sobolev',mean_element(1,g_list[m],pSobolev_sqrt_sigma_power_3_list,onb_list),func_norm))

                
CUE_mean_error_array_list =[]

for m in list(range(M)):
    for N_ in list(range(N_nodes_list_len)):
        for _ in list(range(N_exp)):
            print("Nodes number")
            print(N_nodes_list[N_])
            print("Experience")
            print(_)
            ## Generate the sequences
            CUE_seq = CUE_seq_generator(N_nodes_list[N_])
    
            
            ## Calculate the weights of the two quadratures
            CUE_kernel_matrix = my_kernel_0.get_kernel_matrix(CUE_seq)
    
    
            CUE_kernel_matrix_2 = my_kernel_1.get_kernel_matrix(CUE_seq)
               
    
            RKHS_superror_CUE =  suponlist_interpolation_error_optimal_L2(CUE_seq,CUE_kernel_matrix,CUE_kernel_matrix_2,list_of_functions,list_of_functions_2)
    
               
            CUE_error_array[_,N_] = RKHS_superror_CUE


    CUE_mean_error_array = np.mean(CUE_error_array, axis = 0)
    CUE_mean_error_array_list.append(CUE_mean_error_array)
#CUE_var_error_array = np.var(CUE_error_array, axis = 0)

#CUE_mean_plus_sqrtvar_error_array = CUE_mean_error_array+np.sqrt(CUE_var_error_array)
#CUE_mean_minus_sqrtvar_error_array = CUE_mean_error_array-np.sqrt(CUE_var_error_array)

# Uniform_mean_error_array = np.mean(Uniform_error_array, axis = 0)
# Uniform_var_error_array = np.var(Uniform_error_array, axis = 0)

#CUE_unbiased_mean_plus_sqrtvar_error_array = CUE_unbiased_mean_error_array+np.sqrt(CUE_unbiased_var_error_array)
#CUE_unbiased_mean_minus_sqrtvar_error_array = CUE_unbiased_mean_error_array-np.sqrt(CUE_unbiased_var_error_array)


def dpp_conjectured_rate(n_list,s):
    output_list = []
    for n in n_list: 
        if n == 1 or n==2:
            output_list.append(1)
        if n>2:
            if n%2==0:
                output_list.append(1/np.power(n/2,2*s))
            if n%2==1:
                output_list.append(1/np.power((n+1)/2,2*s))
    return output_list


dpp_c_rate_n_list = list(range(5,N_nodes_max))

dpp_c_rate = dpp_conjectured_rate(dpp_c_rate_n_list,kernel_order)

dpp_c_rate_2 = dpp_conjectured_rate(dpp_c_rate_n_list,2*kernel_order)




### Get the rates of the sequences

CUE_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(CUE_mean_error_array)/np.log(10)),1)
#Uniform_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(Uniform_mean_error_array)/np.log(10)),1)
#iid_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(iid_lvs_mean_error_array)/np.log(10)),1)
#iid_rate_1 = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(reg_iid_lvs_mean_error_array_1)/np.log(10)),1)
#iid_rate_2 = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(reg_iid_lvs_mean_error_array_2)/np.log(10)),1)
#UGrid_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(UGrid_error_array)/np.log(10)),1)
#GQ_CUE_rate = round(-get_correlation(np.log(N_nodes_list)/np.log(10),np.log(CUE_unbiased_mean_error_array)/np.log(10)),1)
#Herding_rate = round(-get_correlation(np.log(Herding_N_nodes_list)/np.log(10),np.log(Herding_error_array)/np.log(10)),1)
#BQ_rate = round(-get_correlation(np.log(BQ_N_nodes_list)/np.log(10),np.log(BQ_error_array)/np.log(10)),1)


colors = plt.cm.Reds(np.linspace(0,1,6))
### Plot number 1
fig1, ax1 = plt.subplots()
#ax1.plot([10, 100, 1000], [1,2,3])

#####this
ax1.set_xscale('log')
ax1.set_xticks([10, 20,30,40, 50])
ax1.get_xaxis().set_major_formatter(mpl.ticker.ScalarFormatter())
plt.grid(alpha=0.6, linestyle=':')
#####this
for m in list(range(M)):
    if m ==9:
        plt.plot(N_nodes_list,np.log(CUE_mean_error_array_list[m])/np.log(10), label= r'$m \in \{ 1,\dots ,10\}$', linestyle='-', marker='.',color= 'gray')
    else:
        plt.plot(N_nodes_list,np.log(CUE_mean_error_array_list[m])/np.log(10), linestyle='-', marker='.',color= 'gray')
#plt.plot(N_nodes_list,np.log(Uniform_mean_error_array)/np.log(10), label= "LVSQ: "+str(Uniform_rate),linestyle='-', marker='.',color='#003300')
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(Sobol_error_array)/np.log(10), label= "Sobol: "+str(Sobol_rate),linestyle='-', marker='.')
#plt.plot(N_nodes_list,np.log(UGrid_error_array)/np.log(10) , label = "UGKQ: "+str(UGrid_rate),linestyle='-', marker='.', color='black')

plt.plot(dpp_c_rate_n_list,np.log(dpp_c_rate)/np.log(10), label= r'$\sigma_{N+1}$',linestyle='--',linewidth=2, color='#0066ff')
plt.plot(dpp_c_rate_n_list,np.log(dpp_c_rate_2)/np.log(10), label= r'$\sigma_{N+1}^2$',linestyle='--',linewidth=2, color='black')


plt.legend( loc='lower left', bbox_to_anchor=(0,0), fontsize=10)
plt.xlabel(r'$\mathrm{N}$', fontsize=18)
plt.xticks(fontsize=18)
plt.ylabel(r'$\log_{10}$'+"(Squared error)", fontsize=18)
plt.yticks(fontsize=18)
#plt.savefig('suponunitball_L2_interpolation_pSobolev_s_'+str(kernel_order)+'_binarycubeM_'+str(M)+'_fig_1.pdf')
#plt.savefig('suponunitball_optimal_L2_interpolation_pSobolev_s_'+str(kernel_order)+'_GaussianvectorM_'+str(M)+'_fig_1.pdf')
plt.savefig('new_multig_anyf_optimal_L2_interpolation_pSobolev_s_'+str(kernel_order)+'_GaussianvectorM_'+str(M)+'_M0_'+str(M_0)+'_fig_1.pdf')
plt.show()


    
# CUE_mean_error_array_arr = np.asarray(CUE_mean_error_array_list).T



# fig, ax = plt.subplots()
# perc = 40
# cmap1 = plt.cm.get_cmap('Greys')

# ax.set_yscale('log')
# ax.set_xscale('log')
# ax.set_xticks([10, 20,30,40, 50])
# ax.get_xaxis().set_major_formatter(mpl.ticker.ScalarFormatter())
# #ax.get_yaxis().set_major_formatter(mpl.ticker.ScalarFormatter())

# normalize = matplotlib.colors.Normalize(vmin=0, vmax=N_nodes_list[-1])

# xx = CUE_mean_error_array_arr.mean(1)
# ax.plot(N_nodes_list, xx, color=cmap1(normalize(100)), label='---', lw=1)

# ax.fill_between(N_nodes_list, 
#                 np.percentile(CUE_mean_error_array_arr,perc,axis=1), 
#                 np.percentile(CUE_mean_error_array_arr,100-perc,axis=1), 
#                 alpha=0.6, 
#                 edgecolor=cmap1(normalize(1)), 
#                 facecolor=cmap1(normalize(2000)),
#                 linewidth=2, 
#                 linestyle='dashdot', 
#                 antialiased=True
#                )
# ax.plot(dpp_c_rate_n_list,dpp_c_rate, label= r'$\sigma_{N+1}$',linestyle='--',linewidth=2, color='#0066ff')
# ax.plot(dpp_c_rate_n_list,dpp_c_rate_2, label= r'$\sigma_{N+1}^2$',linestyle='--',linewidth=2, color='black')

# plt.legend(fontsize=14)
# plt.show()
#
#
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(CUE_mean_error_array)/np.log(10), label= "DPPKQ: "+str(CUE_rate),linestyle='-', marker='.',color='#003399')
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(CUE_unbiased_mean_error_array)/np.log(10), label= "DPPUQ: "+str(GQ_CUE_rate),linestyle='-', marker='.',color='#0066ff')
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(Sobol_error_array)/np.log(10), label= "Sobol: "+str(Sobol_rate),linestyle='-', marker='.')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(Herding_error_array[N_nodes_list_shifted])/np.log(10), label= "Herding: "+str(Herding_rate),linestyle='-', marker='.',color = '#cc3300')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(BQ_error_array[N_nodes_list_shifted])/np.log(10), label= "SBQ: "+str(BQ_rate),linestyle='-', marker='.', color = '#993333')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(iid_lvs_mean_error_array)/np.log(10) , label = "LVSQ "+r'($\lambda = 0$)'+": "+str(iid_rate),linestyle='-', marker='.',color = '#003300')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(reg_iid_lvs_mean_error_array_1)/np.log(10) , label = "LVSQ "+r'($\lambda = 0.1$)',linestyle='-', marker='.',color = '#006600')
##plt.plot(np.log(N_nodes_list)/np.log(10),np.log(reg_iid_lvs_mean_error_array_2)/np.log(10) , label = "LVSQ "+r'($\lambda = 0.2$)',linestyle='-', marker='.', color='#339933')
#plt.plot(np.log(N_nodes_list)/np.log(10),np.log(ugrid_error_array)/np.log(10) , label = "UGBQ: "+str(ugrid_rate),linestyle='-', marker='.', color='black')
#
#



